Matching-Game for User-Fog Assignment

Fog computing has emerged as a new paradigm in mobile network communications, aiming to equip the edge of the network with the computing and storing capabilities to deal with the huge amount of data and processing needs generated by the users' devices and sensors. Optimizing the assignment of users to fogs is, however, still an open issue. In this paper, we formulated the problem of users-fogs association, as a matching game with minimum and maximum quota constraints, and proposed a Multi-Stage Differed Acceptance (MSDA) in order to balance the use of fogs resources and offer a better response time for users. Simulations results show that the performance of the proposed model compared to a baseline matching of users, achieves lowers delays for users.

==> simulations/daa.m <==
function[BookKeeping, MatchingList] = daa(MacroUser_Pref, SBS_Pref, Quota)

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

[n m] = size(MacroUser_Pref);
BookKeeping = zeros(n, 1);
BookKeeping(:) = - 1;
CountQuota = zeros(m, 1);
Max = max(Quota);
MatchingList = zeros(m, Max + 1);

while find(BookKeeping == - 1)
    for i = 1:n;
        j = 1;

        while (BookKeeping(i) == - 1) && (j <= m) % Check Quota

            if CountQuota(MacroUser_Pref(i, j)) < Quota(MacroUser_Pref(i, j));
                Index = min(find(MatchingList(MacroUser_Pref(i, j), :) == 0));
                MatchingList(MacroUser_Pref(i, j), Index) = i;
                BookKeeping(i) = 0;
                CountQuota(MacroUser_Pref(i, j)) = CountQuota(MacroUser_Pref(i, j)) + 1;

            else % If Quota is full
                Index = min(find(MatchingList(MacroUser_Pref(i, j), :) == 0));
                MatchingList(MacroUser_Pref(i, j), Index) = i;
                Row = MatchingList(MacroUser_Pref(i, j), :);

                for k = 1:length(Row); % Comparison of Marco_US

                    if find (SBS_Pref(MacroUser_Pref(i, j), :) == Row(k)) > 0;
                        index(k) = find(SBS_Pref(MacroUser_Pref(i, j), :) == Row(k));

                    else
                        index(k) = 0;
                    end
                end
                Max = max(index);
                Unpopular = SBS_Pref(MacroUser_Pref(i, j), Max);
                Row = Row(Row ~= Unpopular);
                Row(end + 1) = 0;
                MatchingList(MacroUser_Pref(i, j), :) = Row;
                BookKeeping(Unpopular) = - 1;

                if Unpopular == i && (j < m)
                    j = j + 1;

                elseif Unpopular ~= i
                    BookKeeping(i) = 0;

                elseif (Unpopular == i) && (j == m)
                    BookKeeping(i) = - 2;
                end
            end
        end
    end
end


==> simulations/diff_set.m <==
% difference between two sets;
function resSet = diff_set(set1, set2)
    resSet = setdiff(set1, set2);
end


==> simulations/get_r.m <==

% little r :p
function r = get_r(quota_min)
    for i=1:length(quota_min)
        r = r + quota_min(i);
    end
end


==> simulations/get_unique.m <==
function u = get_unique(set)
    [b, i, j] = unique(set, 'first');
    u = set(sort(i));
end

==> simulations/get_users_matching.m <==
function res = get_users_matching(sub_matching)
    res = nonzeros(sub_matching);
end

==> simulations/getlat.m <==
function latency = getlat(c, fog)
    latency = c/fog;
end

==> simulations/global_list.m <==
function gl = global_list(fogs, users)
    r = [];
    for i=1:length(fogs)
        r = [r; pref_fogs(users, fogs(i))];
    end
    [~, idx] = sort(r(:,1), 'descend');
    s = r(idx, :);
    gl = get_unique(s(:,2));
end

==> simulations/main.m <==
clear all;
clc;
load('pref_2.mat');
load('userReq.mat');
%thC = 0.5; thS = 0.15; thL = 0.5;
% for the users the input should be th
%u = pref_users(users, fogs, thC, thS, thL);
%gl = global_list(fogs, users);
%f = pref_fogs(users, fogs(1,:));
%msda([1 2 3; 2 1 3; 3 2 1; 1 3 2; 2 1 3], [3 1 2 4 5;1 2 3 4 5; 5 1 4 2 3], [1 2 3 4 5], [1 1 1], [3 3 3]);
%multi_stage (gl, f, u, q_max, 2);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% setting the global list : call the global list function
qot = [53 67 77 140 30];
[n m] = daa(prefu, preff, qot);
%msda2(prefu, preff, [2 2 2 2 2], [100 100 100 100 100], gl);

for j=1:size(m, 1)
    r=[];
    for i=1:size(m, 2)
        if m(j, i)~=0
            r = [r userReq(m(j, i))];
        end
    end
    fprintf(" | %d/%d", length(r), qot(j));
end

==> simulations/msda.m <==
function matching = msda(users, fogs, gl, qmin, qmax)
	gl_ = gl;
	results = [];
	while(length(gl_) > 1)
		s = 0; % the sum of the minimum quota.
		% summing the minimum quota
		for i=1:length(qmin)
			s = s+qmin(i);
		end
		less_wanted = [];
		% separating the most wanted from the less wanted people (following the quota min)
		% less interesting people
		for i=1:s
			ii = size(gl_, 2)-i+1;
			less_wanted = [less_wanted gl_(ii)];
        end
		% getting the most wnated
		most_wanted = diff_set(gl_, less_wanted);
        matched = [];
        most_wanted, less_wanted
        if(~isempty(most_wanted))
            fprintf("using min\n");
			mw = [];
			for j=1:length(most_wanted)
				mw(j) = gl(most_wanted(j));
            end
			[YYY, sub_matching] = daa(mw, fogs, qmin);
			matched = get_users_matching(sub_matching); % users and their associations
        else
            fprintf("using max\n");
			mw = [];
			for j=1:length(most_wanted)
				mw(j) = gl(most_wanted(j));
			end
			[YYY, sub_matching] = daa(mw, fogs, qmax);
			matched = get_users_matching(sub_matching);
        end
		qmax = update_quota_max(qmax, sub_matching);
		qmin = update_quota_min(qmin, sub_matching);
		% remove matched people from the gl
		gl_final = setdiff(gl_, matched);
		%results = [results sub_matching];
		gl_ = gl_final;
	end
	matching = results;
end

==> simulations/msda2.m <==
function matching = msda2(up, fp, qmin, qmax, gl)
    s = 0;
    gl_ = gl;
    while(~isempty(gl_))
        % suming the qmin
        for i=1:length(qmin)
            s = s + qmin(i);
        end
        wl = [];
        for i=1:s
            wl = [wl gl_(end-i+1)];
        end
        rk = setdiff(gl_, wl);
        gl_ = rk;
        if(~isempty(rk))
            fprintf("min");
        else
            fprintf("max");
        end
    end
end

==> simulations/multi_stage.m <==
function [policy] = multi_stage (global_list, fog_pref, user_pref, q_max, q_min)
    % calculate the r
    R = [];
    unassi = global_list;
    %{
    R = global_list;
    R = sort(R);
    for i=1:r
        R(i) = r(end - i + 1);
    end
    %}
    % compare R to R-1
    Rold = unassi;
    while(isempty(unassi) ~= 1)
        r = 0;
        for i=1:length(q_min)
            r = r + q_min(i);
        end
        Rnew = [];
        for i=1:r
            Rnew(i) = Rold(end - i + 1);
        end
        diff = diff_set(Rold, Rnew);
        % quota min
        up = [];
        % define preferences of a sub set of users;
        for i=1:length(Rnew)
            up = [up; pref_users(Rnew(i), Rnew(i, 1), Rnew(i, 2), Rnew(i, 3))];
        end
        if(isempty(diff))
            daa(up, fog_pref, q_min);
        else
            ;
        end
    end
end
%}

==> simulations/pref_fogs.m <==
function pref_list = pref_fogs(users, fog)
    v = [];
    for i=1:length(users)
        utility = 0;
        l = getlat(users(i, 1), fog(1));
        v(i, 1)=l;
        v(i, 2)=i;
    end
    [~, idx] = sort(v(:,1), 'descend');
    s = v(idx, :);
    pref_list = s;
end


==> simulations/pref_users.m <==
function pref_list = pref_users(user, fogs, thC, thS, thL)
    for i=1:length(fogs)
        utility = 1;
        cc = fogs(i, 1);
        cs = fogs(i, 2);
        cl = fogs(i, 3);
        clat = getlat(user(1), fogs(i, 1));
        if (clat < user(3))
            utility = utility + 1;
        end
        if (cc < thC)
            utility = utility + 1;
        end
        
        if (cs < thS)
            utility = utility + 1;
        end
        
        if (cl < thL)
            utility = utility + 1;
        end
        pref_list (i,2) = utility; % contain the utility of each fog
        pref_list (i,1) = i; % contain the utility of each fog
    end
    [~, idx] = sort(pref_list(:,2), 'descend');
    s = pref_list(idx, :);
    pref_list = s;
end

==> simulations/test.m <==
load('userReq.mat');

u = 300;
f = 5;

prefu = [];
for i=1:u
    prefu = [prefu; randperm(5, 5)];
end

preff = [];
for i=1:f
    preff = [preff; randperm(300, 300)];
end
D = randi([43 75], 5, 1);
D
[um, mm] = daa(prefu, preff, D);
queueSize = []; % waiting time
for i=1:f
    qs = 0;
    k = 0;
    for j=1:size(mm,2)-1
        if(mm(i, j) ~= 0)
            qs = qs + (userReq(mm(i, j), 1) / fogs(i, 1));
            k = k + 1;
        else
            k = k - 1;
        end
    end
    fprintf("%d ", size(mm, 2)-k-1);
    queueSize(i, 1) = qs / size(mm(i, j),2);
end
% queueSize = sort(queueSize);
L = smooth(queueSize);
plot(L)





==> simulations/updateR.m <==

% build the new R set using the old one
function new_R = updateR(oldR, currR)
    new_R = diff_set(oldR, currR);
end


==> simulations/update_quota_max.m <==

% update the quota max
function quota = update_quota_max(old_quota, policy)
    q = [];
    for i=1:length(old_quota)
        q(i) = old_quota(i) - length(policy);
    end
    quota = q;
end


==> simulations/update_quota_min.m <==

% update the quota min
function quota = update_quota_min(old_quota, policy)
    q = [];
    for i=1:length(old_quota)
        q(i) = max(0, old_quota(i) - length(policy));
    end
    quota = q;
end

